Substitutive structure of Jeandel-Rao aperiodic tilings

Jeandel and Rao proved that 11 is the size of the smallest set of Wang tiles, i.e., unit squares with colored edges, that admit valid tilings (contiguous edges of adjacent tiles have the same color) of the plane, none of them being invariant under a nontrivial translation. We study herein the Wang shift $\Omega_0$ made of all valid tilings using the set $\mathcal{T}_0$ of 11 aperiodic Wang tiles discovered by Jeandel and Rao. We show that there exists a minimal subshift $X_0$ of $\Omega_0$ such that every tiling in $X_0$ can be decomposed uniquely into 19 distinct patches of sizes ranging from 45 to 112 that are equivalent to a set of 19 self-similar and aperiodic Wang tiles. We suggest that this provides an almost complete description of the substitutive structure of Jeandel-Rao tilings, as we believe that $\Omega_0\setminus X_0$ is a null set for any shift-invariant probability measure on $\Omega_0$. The proof is based on 12 elementary steps, 10 of which involve the same procedure allowing one to desubstitute Wang tilings from the existence of a subset of marker tiles. The 2 other steps involve the addition of decorations to deal with fault lines and changing the base of the $\mathbb{Z}^2$-action through a shear conjugacy. Algorithms are provided to find markers, recognizable substitutions, and shear conjugacy from a set of Wang tiles.

==> for_article2.sage <==
# coding: utf-8

from collections import defaultdict

from slabbe import WangTileSet, WangTiling, Substitution2d
from slabbe import TikzPicture, write_str_to_file

tiles = [(2,4,2,1), (2,2,2,0), (1,1,3,1), (1,2,3,2), (3,1,3,3), (0,1,3,1), 
         (0,0,0,1), (3,1,0,2), (0,2,1,2), (1,2,1,4), (3,3,1,2)]
tiles = [[str(a) for a in t] for t in tiles]
T0 = WangTileSet(tiles)

solver='dancing_links' # faster

M0 = [0,1]
assert M0 in T0.find_markers(i=2, radius=1, solver=solver)
print("Using M0 : {}".format(M0))
T1,omega0 = T0.find_substitution(M=M0, i=2, side='left', solver=solver)
print("Creation of T1 : {}".format(T1))

M1 = [8, 9, 10, 11, 12]
assert M1 in T1.find_markers(i=2, radius=1, solver=solver)
print("Using M1 : {}".format(M1))
T2,omega1 = T1.find_substitution(M=M1, i=2, side='left', solver=solver)
print("Creation of T2 : {}".format(T2))

M2 = [8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19]
assert M2 in T2.find_markers(i=2, radius=2, solver=solver)
print("Using M2 : {}".format(M2))
T3,omega2 = T2.find_substitution(M=M2, i=2, side='left', radius=2, solver=solver)
print("Creation of T3 : {}".format(T3))

M3 = [0, 1, 2, 3]
assert M3 in T3.find_markers(i=2, radius=3, solver=solver)
print("Using M3 : {}".format(M3))
T4p,omega3p = T3.find_substitution(M=M3, i=2, side='right', radius=3, solver=solver)
print("Creation of T4p : {}".format(T4p))

def check_2_tiles_to_remove():
    assert T4p[24] == ('21103', '1', '23310', '0')
    S = T4p.solver(width=71, height=9, preassigned_tiles={(35,4):24})
    S.has_solution(solver='glucose')  # 6s with Gurobi, 4s with Glucose

def surrounding_around_bad_tiles():
    assert T4p[24] == ('21103', '1', '23310', '0')
    assert T4p[28] == ('23310', '0', '21330', '0')
    S = T4p.solver(width=14, height=9, 
            preassigned_tiles={(6,4):28, (7,4):24, 
                               (7,7):6 # to avoid other occurrences of tiles 28,24
                              })
    tiling = S.solve()

    markers = [24,28]
    #position_of_markers = tiling.tile_positions(markers)
    position_of_markers = [(6,4), (7,4)]

    extra_before = []
    for (x,y) in position_of_markers:
        extra_before.append(r'\fill[yellow] ({},{}) '
                            'rectangle ({},{});'.format(x,y,x+1,y+1)) # markers
    extra_before = '\n'.join(extra_before)

    tikz = tiling.tikz(font=r'\small', extra_before=extra_before)
    tikz.tex('article2_surrounding_2_bad_tiles_14_9.tex', include_header=False)
    tikz.pdf('article2_surrounding_2_bad_tiles_14_9.pdf')

forbidden = ('21103', '1', '23310', '0'), ('23310', '0', '21330', '0')
id_tiles = [(i,t) for (i,t) in enumerate(T4p) if t not in forbidden]
indices,tiles = zip(*id_tiles)
d = dict(enumerate(indices))
iota = Substitution2d.from_permutation(d)
T4 = WangTileSet(tiles)
print("Creation of T4 : {}".format(T4))

# # Adding decorations on top/bottom colors of T4

tiles5 = [('2113', '5', '2130', '1'),
 ('2130', '1', '2103', '5'),
 ('2133', '1', '2113', '1'),
 ('2113', '5', '2330', '0'),
 ('2130', '6', '2300', '0'),
 ('2103', '5', '2310', '0'),
 ('2310', '1', '2033', '6'),
 ('2300', '1', '2033', '6'),
 ('2300', '0', '2030', '6'),
 ('2030', '1', '2103', '0'),
 ('2033', '1', '2113', '0'),
 ('2330', '1', '2133', '6'),
 ('2330', '0', '2130', '6'),
 ('21113', '5', '21330', '1'),
 ('21130', '6', '21300', '1'),
 ('21103', '5', '21310', '1'),
 ('21310', '1', '21033', '5'),
 ('21310', '0', '21030', '5'),
 ('21300', '1', '21033', '5'),
 ('21300', '0', '21030', '5'),
 ('21030', '1', '21103', '1'),
 ('21033', '1', '21113', '1'),
 ('21330', '0', '21130', '1'),
 ('21330', '0', '21130', '5'),
 ('21130', '6', '23300', '0'),
 ('21030', '6', '23100', '0'),
 ('23100', '0', '20330', '6'),
 ('20330', '0', '21130', '0'),
 ('23300', '0', '21330', '6')]
T5 = WangTileSet(tiles5)
T5.tikz(font=r'\small', size=1.2)
def project_56(t, p56='10'):
    L = []
    d = dict(zip('56', p56))
    for w in t:
        for a in '56':
            w = w.replace(a, d[a])
        L.append(w)
    return tuple(L)
T4_tiles_list = T4.tiles()
d = {}
for i,t in enumerate(T5):
    pt = project_56(t, p56='10')
    j = T4_tiles_list.index(pt)
    d[i] = j
omega4_jmath = Substitution2d.from_permutation(d)
#show(omega4_jmath)

# # Sheer to get T6
# 6s with dancing_links, 3min 12s with Glucose, 22s with Gurobi
T6,omega5_sheer = T5.shear(radius=2, solver=solver) 
print("Creation of T6 : {}".format(T6))

# # Deriving T7 to T14
M6 = [1, 6, 7, 8, 11, 12, 16, 17, 18, 19, 23, 26, 28]
assert M6 in T6.find_markers(i=1, radius=1, solver=solver)
print("Using M6 : {}".format(M6))
T7,omega6 = T6.find_substitution(M=M6, i=1, radius=1, side='left', solver=solver)
print("Creation of T7 : {}".format(T7))

M7 = [0, 1, 2, 3, 4, 5, 6]
assert M7 in T7.find_markers(i=1, radius=1, solver=solver)
print("Using M7 : {}".format(M7))
T8,omega7 = T7.find_substitution(M=M7, i=1, radius=1, solver=solver)
print("Creation of T8 : {}".format(T8))

M8 = [0, 1, 2, 7, 8, 9, 10, 11]
assert M8 in T8.find_markers(i=2, radius=2, solver=solver)
print("Using M8 : {}".format(M8))
T9,omega8 = T8.find_substitution(M=M8, i=2, radius=2, solver=solver)
print("Creation of T9 : {}".format(T9))

M9 = [0, 1, 2, 3, 9, 10, 11, 12, 13]
assert M9 in T9.find_markers(i=1, radius=1, solver=solver)
print("Using M9 : {}".format(M9))
T10,omega9 = T9.find_substitution(M=M9, i=1, radius=1, solver=solver)
print("Creation of T10 : {}".format(T10))

M10 = [0, 4, 5, 6, 7, 8]
assert M10 in T10.find_markers(i=2, radius=2, solver=solver)
print("Using M10 : {}".format(M10))
T11,omega10 = T10.find_substitution(M=M10, i=2, radius=2, solver=solver)
print("Creation of T11 : {}".format(T11))

M11 = [0, 1, 2, 9, 10, 11]
assert M11 in T11.find_markers(i=1, radius=1, solver=solver)
print("Using M11 : {}".format(M11))
T12,omega11 = T11.find_substitution(M=M11, i=1, radius=1, solver=solver)
print("Creation of T12 : {}".format(T12))

# Creation of the tile set U
tilesU = ['FOJO','FOHL','JMFP','DMFK','HPJP','HPHN','HKFP','HKDP','BOIO','GLEO','GLCL',
'ALIO','EPGP','EPIP','IPGK','IPIK','IKBM','IKAK','CNIP',]
tilesU = [tuple(tile) for tile in tilesU]
U = WangTileSet(tilesU)

# Link between U and T12
is_equiv,f,g,permUtoT12 = U.is_equivalent(T12, certificate=True)
assert is_equiv

# Desubstitution of U
M12 = [0, 1, 2, 3, 4, 5, 6, 7]
assert M12 in U.find_markers(i=2, radius=2, solver=solver)
print("Using M12 : {}".format(M12))
T13,omega12 = U.find_substitution(M=M12, i=2, radius=2, solver=solver)
print("Creation of T13 : {}".format(T13))

M13 = [0, 1, 2, 8, 9, 10, 11]
assert M13 in T13.find_markers(i=1, radius=1, solver=solver)
print("Using M13 : {}".format(M13))
T14,omega13 = T13.find_substitution(M=M13, i=1, radius=1, solver=solver)
print("Creation of T14 : {}".format(T14))

# Self-similarity of U
is_equiv,f,g,permUtoW = U.is_equivalent(T14, certificate=True)
assert is_equiv
omegaUtoU = omega12 * omega13 * permUtoW
F2 = omegaUtoU.list_2x2_factors()

# Product of substitutions
M = matrix(2, [1,1,0,1])
omega5toU = omega5_sheer*omega6*omega7*omega8*omega9*omega10*omega11*permUtoT12
omega4toU = omega4_jmath*omega5toU
omega5toUsheer = omega5toU.apply_matrix_transformation(M)
omega4toUsheer = omega4toU.apply_matrix_transformation(M)
omega3 = omega3p * iota
omega0to4 = omega0*omega1*omega2*omega3
omega0toU = omega0to4*omega4toUsheer

# # Creation of files for the paper

color = defaultdict(lambda : 'white')
color.update({0:'white', 1:'red', 2:'cyan', 3:'green', 4:'lightgray'})
color.update({str(k):v for k,v in color.items()})

# Creation of the 11 tile macros
def create_T0_macros():
    T0.create_macro_file('article2_macro_jeandel_rao.tex', 'JeandelRao',
            color=color, size=1, scale=.9, fontsize=r'\footnotesize',
            id=None, rotate=(0,0,0,0), label_shift=.2)

def create_one_line_tiling():
    tiling = WangTiling([[7],[4],[3],[10],[2],[8]], T0)
    tikz = tiling.tikz(id=None, color=color, font=r'\footnotesize')
    tikz.tex('article2_T0_6x1_tiling.tex', include_header=False)
    tikz.pdf('article2_T0_6x1_tiling.pdf')

def create_T0_no_id():
    tikz = T0.tikz(color=color, font=r'\footnotesize', size=1, scale=1,
            id=None, ncolumns=11)
    tikz.tex('article2_T0_tiles_no_id.tex', include_header=False)
    tikz.pdf('article2_T0_tiles_no_id.pdf')

def create_tiling_introduction():
    start = omegaUtoU([[9],[14]],2)
    start = start[1:]
    t4 = omega4toU(start)
    M = matrix(2, (1,1,0,1))

    t4_sheer = WangTiling(t4, T4).apply_matrix_transformation(M).table()

    t4_cut = [col[2:-2] for col in t4_sheer[5:-8]]

    t0 = omega0to4(t4_cut)

    t0_cut = [col[4:-3] for col in t0]

    width = len(t0_cut)
    yticks = [1, 10]
    xticks = [2, 10, 15]

    extra_after = []
    for y in yticks:
        extra_after.append(r'\draw[very thick,double] (0,{}) -- ++ ({},0);'.format(y, width))
    for x in xticks:
        extra_after.append(r'\draw[very thick,double] ({},0) -- ++ (0,1) ++ (1,0) -- ++ (0,5) '
            r'-- ++ (1,0) -- ++ (0,4) ++ (1,0) -- ++ (0,2);'.format(x))
    extra_after = '\n'.join(extra_after)

    extra_before = []
    extra_before.append(r'\clip[decorate,decoration={random steps,amplitude=5,segment length=5}] (0.2,0.2) rectangle (19.8,11.8);')
    #extra_before.append(r'\clip[decorate,decoration={zigzag,amplitude=5,segment length=5}] (0.0,0.0) rectangle (20.0,12.0);')
    extra_before = '\n'.join(extra_before)

    tikz = WangTiling(t0_cut, T0).tikz(color=color, id=None, edges=True,
            extra_after=extra_after, extra_before=extra_before)

    tikz._usetikzlibrary = ['decorations.pathmorphing']
    tikz.tex('article2_jeandel_rao_tiling.tex', include_header=False)
    tikz.pdf('article2_jeandel_rao_tiling.pdf')

def create_tiling_introduction_with_markers():
    start = omegaUtoU([[9],[14]],2)
    start = start[1:]
    t4 = omega4toU(start)
    M = matrix(2, (1,1,0,1))
    t4_sheer = WangTiling(t4, T4).apply_matrix_transformation(M).table()
    t4_cut = [col[2:-2] for col in t4_sheer[5:-8]]
    t0 = omega0to4(t4_cut)
    t0_cut = [col[4:-3] for col in t0]

    height = len(t0_cut[0])
    width = len(t0_cut)
    yticks = [1, 6, 10]

    extra = []
    for y in yticks:
        extra.append(r'\draw[fill=blue!40] (0,{}) rectangle ({},{});'.format(y, width, y+1))
    extra.append(r'\draw (0,{height}) -- ({width},{height}) '
                 r'-- ({width},0);'.format(height=height, width=width))
    extra = '\n'.join(extra)

    tikz = WangTiling(t0_cut, T0).tikz(color=None, id=None, edges=True,
            extra_before=extra)

    tikz.tex('article2_jeandel_rao_tiling_with_markers.tex', include_header=False)
    tikz.pdf('article2_jeandel_rao_tiling_with_markers.pdf')

def create_T5_tiling_13by8():
    tiling = T5.solver(13,8).solve()
    M5_1,M5_2,M5_3 = T6.find_markers(i=1, radius=1, solver=solver)
    print(M5_1,M5_2,M5_3)

    position1 = tiling.tile_positions(M5_1)
    position2 = tiling.tile_positions(M5_2)
    position3 = tiling.tile_positions(M5_3)

    extra_before = []
    for (x,y) in position1:
        extra_before.append(r'\fill[yellow!40] ({},{}) '
                            'rectangle ({},{});'.format(x,y,x+1,y+1))
    for (x,y) in position2:
        extra_before.append(r'\fill[green!40] ({},{}) '
                            'rectangle ({},{});'.format(x,y,x+1,y+1))
    for (x,y) in position3:
        extra_before.append(r'\fill[blue!40] ({},{}) '
                            'rectangle ({},{});'.format(x,y,x+1,y+1))
    extra_before = '\n'.join(extra_before)

    tikz = tiling.tikz(id=True, edges=False, 
            extra_before=extra_before)

    tikz.tex('article2_T5_tiling_13by8.tex', include_header=False)
    tikz.pdf('article2_T5_tiling_13by8.pdf')
    return tikz

def create_slided_tiling():
    table_to_matrix = lambda t:matrix.column(c[::-1] for c in t)

    start = omegaUtoU([[1,9],[6,14]],2)
    print("start")
    print(table_to_matrix(start))

    t4 = omega4toU(start)
    t5 = omega5toU(start)

    print("t4")
    print(table_to_matrix(t4))

    M = matrix(2, (1,1,0,1))
    t4_sheer = WangTiling(t4, T4).apply_matrix_transformation(M)
    t5_sheer = WangTiling(t5, T5).apply_matrix_transformation(M)

    upper_shift = 1
    y0 = 4

    t4_sheer_slided = t4_sheer.slide(upper_shift, y0=y0)
    t5_sheer_slided = t5_sheer.slide(upper_shift, y0=y0)

    #M5_1 = [1, 6, 7, 8, 11, 12, 16, 17, 18, 19, 23, 26, 28]
    #M5_2 = [0, 3, 4, 5, 13, 14, 15, 24, 25]
    #M5_3 = [2, 9, 10, 20, 21, 22, 27]
    M6_1,M6_2,M6_3 = T6.find_markers(i=1, radius=1, solver=solver)

    alph6to4dict = (omega4_jmath*omega5_sheer)._d

    M4_1 = [alph6to4dict[a][0][0] for a in M6_1]
    M4_2 = [alph6to4dict[a][0][0] for a in M6_2]
    print("M4_2=",M4_2)
    M4_3 = [alph6to4dict[a][0][0] for a in M6_3]

    position1 = t4_sheer_slided.tile_positions(M4_1)
    position2 = t4_sheer_slided.tile_positions(M4_2)
    position3 = t4_sheer_slided.tile_positions(M4_3)

    # We draw only position2, because a marker in M6_1 and one in M6_3 are
    # mapped to the same tile!

    extra_before = []
    extra_before.append(r'\clip (10-.05,0-.05) rectangle (26+.05, 10+.05);')
    #for (x,y) in position1:
    #    extra_before.append(r'\fill[yellow!40] ({},{}) '
    #                        'rectangle ({},{});'.format(x,y,x+1,y+1))
    for (x,y) in position2:
        extra_before.append(r'\fill[green!40] ({},{}) '
                            'rectangle ({},{});'.format(x,y,x+1,y+1))
    #for (x,y) in position3:
    #    extra_before.append(r'\fill[blue!40] ({},{}) '
    #                        'rectangle ({},{});'.format(x,y,x+1,y+1))
    extra_before = '\n'.join(extra_before)

    width = t4_sheer_slided.width()
    yticks = [0,3,5,8,10,13]
    xticks = [0,8,13,21,26,34]

    extra_after = []
    for y in yticks:
        extra_after.append(r'\draw[ultra thick] (0,{}) -- ++ ({},0);'.format(y, width))
    for x in xticks:
        extra_after.append(r'\draw[ultra thick] ({},0)'.format(x)+
                ' -- ++ (0,1) -- ++ (1,0)'*4 + ';')
    for x in xticks:
        extra_after.append(r'\draw[ultra thick,->] ({},4) -- ++ (.5,0);'.format(x+upper_shift+y0-.75))
        extra_after.append(r'\draw[ultra thick] ({},4)'.format(x+upper_shift+y0)+
                ' -- ++ (0,1) -- ++ (1,0)'*8 +
                ' -- ++ (0,1);')
    extra_after = '\n'.join(extra_after)

    tikz = t4_sheer_slided.tikz(id=True, edges=False, 
            extra_before=extra_before, extra_after=extra_after)

    tikz.tex('article2_jeandel_rao_fracture.tex', include_header=False)
    tikz.pdf('article2_jeandel_rao_fracture.pdf')
    return tikz

def create_tile_sets():
    kwds = dict(font=r'\small')
    T0.tikz(size=1.0, ncolumns=12, color=color, **kwds).pdf('article2_T0_tiles.pdf')
    T1.tikz(size=1.0,  ncolumns=13, **kwds).pdf('article2_T1_tiles.pdf')
    T1.tikz(size=1,ncolumns=13, **kwds).tex('article2_T1_tiles.tex', include_header=False)
    T2.tikz(size=1.0,  ncolumns=12, **kwds).pdf('article2_T2_tiles.pdf')
    T3.tikz(size=1.0,  ncolumns=12, **kwds).pdf('article2_T3_tiles.pdf')
    T4p.tikz(size=1.0, ncolumns=12,  **kwds).pdf('article2_T4p_tiles.pdf')
    T4.tikz(size=1.0,  ncolumns=12, **kwds).pdf('article2_T4_tiles.pdf')
    T5.tikz(size=1.0,  ncolumns=12, **kwds).pdf('article2_T5_tiles.pdf')
    T6.tikz(size=1.1,  ncolumns=10, **kwds).pdf('article2_T6_tiles.pdf')
    T7.tikz(size=1.1,  ncolumns=10, **kwds).pdf('article2_T7_tiles.pdf')
    T8.tikz(size=1.2,  ncolumns=10, **kwds).pdf('article2_T8_tiles.pdf')
    T9.tikz(size=1.2,  ncolumns=10, **kwds).pdf('article2_T9_tiles.pdf')
    T10.tikz(size=1.2, ncolumns=10,  **kwds).pdf('article2_T10_tiles.pdf')
    T11.tikz(size=1.2, ncolumns=10,  **kwds).pdf('article2_T11_tiles.pdf')
    T12.tikz(size=1.2, ncolumns=10,  **kwds).pdf('article2_T12_tiles.pdf')
    T13.tikz(size=1.2, ncolumns=10,  **kwds).pdf('article2_T13_tiles.pdf')
    T14.tikz(size=1.2, ncolumns=10,  **kwds).pdf('article2_T14_tiles.pdf')
    U.tikz(size=1.2, ncolumns=10,  **kwds).pdf('article2_U_tiles.pdf')

def table_T12_with_U():
    _,f,g,permT12toU = T12.is_equivalent(U, certificate=True)
    
    print("ICI", permT12toU)

    from sage.misc.table import table
    header_row = ['Id', 'Right', 'Top', 'Left', 'Bottom']
    rows = []
    for i,(a,b,c,d) in enumerate(T12.tiles()):
        row = [i, "{}={}".format(f[a],a), "{}={}".format(g[b],b),
                "{}={}".format(f[c],c), "{}={}".format(g[d],d)]
        rows.append(row)
    t = table(rows, header_row=header_row)
    return t

def create_impossible_figures():
    from slabbe.wang_tiles import WangTiling
    tiles = [(2,4,2,1), (2,2,2,0), (1,1,3,1), (1,2,3,2),
    (3,1,3,3), (0,1,3,1), (0,0,0,1), (3,1,0,2), (0,2,1,2),
    (1,2,1,4), (3,3,1,2), ('?','?','?','?')]
    color = {0:'white',1:'red',2:'cyan',3:'green',4:'white','?':'white'}
    tiling = WangTiling([[1,7,2,6]], tiles, color)
    tiling.tikz().pdf('article2_impossible_2030_2310.pdf')
    tiling = WangTiling([[0],[1],[0]], tiles, color)
    tiling.tikz().pdf('article2_impossible_010.pdf')
    tiling = WangTiling([[1],[0],[1]], tiles, color)
    tiling.tikz().pdf('article2_impossible_101.pdf')
    tiling = WangTiling([[5],[6],[7]], tiles, color)
    tiling.tikz().pdf('article2_impossible_567.pdf')
    tiling = WangTiling([[0,9],[1,11],[0,9]], tiles, color)
    tiling.tikz(id=False).pdf('article2_impossible_010_9x9.pdf')
    tiling = WangTiling([[6,1],[11,0],[6,1]], tiles, color)
    tiling.tikz(id=False).pdf('article2_impossible_6x6_010.pdf')
    tiling = WangTiling([[5,0],[6,1],[7,0]], tiles, color)
    tiling.tikz().pdf('article2_impossible_567_010.pdf')
    tiling = WangTiling([[1,8,7,5],[1,7,2,6],[1,3,8,7]], tiles, color)
    tiling.tikz().pdf('article2_impossible_1875_1726_1387.pdf')
    tiling = WangTiling([[0,9,7,5],[1,10,4,6]], tiles, color)
    tiling.tikz().pdf('article2_impossible_2103_2130_2330.pdf')
    tiling = WangTiling([[1,3,8,7],[0,9,7,5],[1,10,4,6]], tiles, color)
    tiling.tikz().pdf('article2_impossible_2310_2103_2130_2330.pdf')
    tiling = WangTiling([[1,10,4,2,6],[1,3,3,8,7]], tiles, color)
    tiling.tikz().pdf('article2_impossible_110426_13387.pdf')


def create_tile_sets_as_tables():
    from roman import toRoman
    mytoRoman = lambda a:toRoman(int(ZZ(a))) if a!=0 else 'O'
    lines = []
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(0), latex(T0.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(1), latex(T1.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(2), latex(T2.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(3), latex(T3.table())))
    lines.append(r"\newcommand\T{}ptable{{{}}}".format(mytoRoman(4), latex(T4p.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(4), latex(T4.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(5), latex(T5.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(6), latex(T6.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(7), latex(T7.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(8), latex(T8.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(9), latex(T9.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(10), latex(T10.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(11), latex(T11.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(12), latex(T12.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(13), latex(T13.table())))
    lines.append(r"\newcommand\T{}table{{{}}}".format(mytoRoman(14), latex(T14.table())))
    t = table_T12_with_U()
    lines.append(r"\newcommand\T{}tablewithU{{{}}}".format(mytoRoman(12), latex(t)))
    write_str_to_file('\n'.join(lines), 'article2_tiles_table.tex')

def create_the_substitutions():
    from roman import toRoman
    mytoRoman = lambda a:toRoman(int(ZZ(a))) if a!=0 else 'O'
    a = r'\arraycolsep=1.4pt' + '\n'
    lines = []
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(0), a+omega0._latex_(ncolumns=7)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(1), a+omega1._latex_(ncolumns=6)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(2), a+omega2._latex_(ncolumns=6)))
    lines.append(r"\newcommand\omega{}p{{{}}}".format(mytoRoman(3), a+omega3p._latex_(ncolumns=6)))
    lines.append(r"\newcommand\iota{}{{{}}}".format(mytoRoman(3), a+iota._latex_(ncolumns=7)))
    lines.append(r"\newcommand\omegaOtoIV{{{}}}".format(a+omega0to4._latex_(ncolumns=7)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(4), a+omega4_jmath._latex_(ncolumns=7)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(5), a+omega5_sheer._latex_(ncolumns=6)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(6), a+omega6._latex_(ncolumns=4)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(7), a+omega7._latex_(ncolumns=4)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(8), a+omega8._latex_(ncolumns=6)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(9), a+omega9._latex_(ncolumns=4)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(10), a+omega10._latex_(ncolumns=6)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(11), a+omega11._latex_(ncolumns=4)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(12), a+omega12._latex_(ncolumns=5)))
    lines.append(r"\newcommand\omega{}{{{}}}".format(mytoRoman(13), a+omega13._latex_(ncolumns=5)))
    lines.append(r"\newcommand\omegaUto{}{{{}}}".format(mytoRoman(12),
        a+permUtoT12._latex_(ncolumns=5)))
    lines.append(r"\newcommand\omegaUtoU{{{}}}".format(a+omegaUtoU._latex_(ncolumns=5)))
    write_str_to_file('\n'.join(lines), 'article2_omega_X.tex')


def create_the_markers():
    from roman import toRoman
    mytoRoman = lambda a:toRoman(int(ZZ(a))) if a!=0 else 'O'
    newcommand = r"\newcommand\markers{}{{{}}}"
    lines = []
    lines.append(newcommand.format(mytoRoman(0), latex(Set(M0))))
    lines.append(newcommand.format(mytoRoman(1), latex(Set(M1))))
    lines.append(newcommand.format(mytoRoman(2), latex(Set(M2))))
    lines.append(newcommand.format(mytoRoman(3), latex(Set(M3))))
    lines.append(newcommand.format(mytoRoman(6), latex(Set(M6))))
    lines.append(newcommand.format(mytoRoman(7), latex(Set(M7))))
    lines.append(newcommand.format(mytoRoman(8), latex(Set(M8))))
    lines.append(newcommand.format(mytoRoman(9), latex(Set(M9))))
    lines.append(newcommand.format(mytoRoman(10), latex(Set(M10))))
    lines.append(newcommand.format(mytoRoman(11), latex(Set(M11))))
    lines.append(newcommand.format(mytoRoman(12), latex(Set(M12))))
    lines.append(newcommand.format(mytoRoman(13), latex(Set(M13))))
    write_str_to_file('\n'.join(lines), 'article2_markers.tex')

def create_s0_to_s4():
    tikz = omega0to4.wang_tikz(T4, T0, font=r'\scriptsize', scale=.8,
            codomain_color=color, ncolumns=10, direction='down',
            extra_space=1.5)
    tikz.tex('article2_s0to4.tex', include_header=False)
    tikz.pdf('article2_s0to4.pdf')

def create_s5_to_U():
    tikz = omega5toUsheer.wang_tikz(U, T5, 
            font=r'\scriptsize', scale=.9, ncolumns=2, extra_space=1.5)
    tikz.tex('article2_s5toU.tex', include_header=False)
    tikz.pdf('article2_s5toU.pdf')

def create_s4_to_U():
    tikz = omega4toUsheer.wang_tikz(U, T4,
                font=r'\scriptsize', scale=.9, ncolumns=2, extra_space=1.5)
    tikz.tex('article2_s4toU.tex', include_header=False)
    tikz.pdf('article2_s4toU.pdf')

def create_s0_to_U():
    tikz = omega0toU.wang_tikz(U, T0, font=r'\scriptsize', scale=.8,
            codomain_color=color, id=None, ncolumns=4, direction='right',
            extra_space=1.5)
    tikz.tex('article2_s0toU.tex', include_header=False)
    tikz.pdf('article2_s0toU.pdf')

def create_sU_to_sU():
    tikz = omegaUtoU.wang_tikz(U, U, font=r'\tiny', scale=1, ncolumns=4)
    tikz.tex('article2_sUtoU.tex', include_header=False)
    tikz.pdf('article2_sUtoU.pdf')

def create_prolongable_words_omega12():
    G = omegaUtoU.prolongable_origins()
    tikz = TikzPicture.from_graph(G, rankdir='right')
    tikz.tex('article2_omega12_8fixedpts.tex', include_header=False)
    tikz.pdf('article2_omega12_8fixedpts.pdf')

def create_rauzy_graphs_U():
    Gh = DiGraph(U.dominoes_with_surrounding(1,radius=2), format='list_of_edges')
    Gv = DiGraph(U.dominoes_with_surrounding(2,radius=2), format='list_of_edges')
    TikzPicture.from_graph(Gh).pdf('article2_rauzy_graph_U_horizontal.pdf')
    TikzPicture.from_graph(Gv).pdf('article2_rauzy_graph_U_vertical.pdf')

def create_frequency_vectors():
    M = matrix(omegaUtoU)
    z = polygen(QQ, 'z')
    K.<phi> = NumberField(z**2-z-1, 'phi', embedding=RR(1.6))
    MK = M.change_ring(K)
    v = MK.eigenvectors_right()[0][1][0]
    v4 = matrix(omega4toU) * v
    v0 = matrix(omega0to4)*matrix(omega4toU) * v
    print(sorted((1/a, i) for (i,a) in enumerate(v0/sum(v0))))

def create_pedagogical_tiling_subs():
    preassigned_tiles = {(3,6):11, (3,2):9}
    tiling1 = T1.solver(8,9,preassigned_tiles=preassigned_tiles).solve(solver='glucose')
    M1, = T1.find_markers(i=2, radius=1, solver='dancing_links')
    print(M1)
    position1 = tiling1.tile_positions(M1)

    extra_before = []
    for (x,y) in position1:
        extra_before.append(r'\fill[yellow!40] ({},{}) '
                            'rectangle ({},{});'.format(x,y,x+1,y+1))
    extra_before = '\n'.join(extra_before)

    tikz = tiling1.tikz(id=False, edges=True, extra_before=extra_before)
    tikz.tex('article2_T1_tiling.tex', include_header=False)
    tikz.pdf('article2_T1_tiling.pdf')

    tiling0 = WangTiling(omega0(tiling1.table()), T0)
    M0, = T0.find_markers(i=2, radius=1, solver='dancing_links')
    print(M0)
    position0 = tiling0.tile_positions(M0)

    extra_before = []
    for (x,y) in position0:
        extra_before.append(r'\fill[blue!40] ({},{}) '
                            'rectangle ({},{});'.format(x,y,x+1,y+1))
        extra_before.append(r'\fill[red!40] ({},{}) '
                            'rectangle ({},{});'.format(x,y+1,x+1,y+2))
    extra_before = '\n'.join(extra_before)

    tikz = tiling0.tikz(id=False, edges=True, extra_before=extra_before)
    tikz.tex('article2_T0_tiling.tex', include_header=False)
    tikz.pdf('article2_T0_tiling.pdf')

def create_pedago_dominoes():
    for domino in [(0,9), (1,3), (1,7), (1,8), (1,10)]:
        tiling = WangTiling([domino], T0)
        tikz = tiling.tikz(id=True, color=color, font=r'\footnotesize')
        tikz.tex('article2_T0_{}_{}_domino.tex'.format(*domino), include_header=False)
        tikz.pdf('article2_T0_{}_{}_domino.pdf'.format(*domino))

def create_tiling_vs_word():
    #tiling = T0.solver(5,5).solve()
    tiling = WangTiling([[7,6,1,7,2],[4,6,1,3,8],[3,7,0,9,7],[10,4,0,9,3],[5,5,0,9,10]], T0)
    tikz = tiling.tikz(id=None, color=color, font=r'\footnotesize')
    tikz.tex('article2_T0_5x5_tiling_noid.tex', include_header=False)
    tikz.pdf('article2_T0_5x5_tiling_noid.pdf')
    tikz = tiling.tikz(id=True, color=color, font=r'\footnotesize')
    tikz.tex('article2_T0_5x5_tiling.tex', include_header=False)
    tikz.pdf('article2_T0_5x5_tiling.pdf')
    tikz = tiling.tikz(id=None, color=None, font=r'\footnotesize')
    tikz.tex('article2_T0_5x5_tiling_noid_nocolor.tex', include_header=False)
    tikz.pdf('article2_T0_5x5_tiling_noid_nocolor.pdf')
    tikz = tiling.tikz(id=True, color=None, font=r'\footnotesize')
    tikz.tex('article2_T0_5x5_tiling_nocolor.tex', include_header=False)
    tikz.pdf('article2_T0_5x5_tiling_nocolor.pdf')
    with open('article2_T0_5x5_matrix.tex','w') as f:
        f.write(latex(matrix(tiling)))

def all():

    #check_2_tiles_to_remove()
    surrounding_around_bad_tiles()
    create_T0_macros()
    create_one_line_tiling()
    create_T0_no_id()
    create_tiling_introduction()
    create_tiling_introduction_with_markers()
    create_T5_tiling_13by8()
    create_slided_tiling()
    create_tile_sets()
    create_tile_sets_as_tables()
    create_the_substitutions()
    create_the_markers()
    create_s0_to_s4()
    create_s5_to_U()
    create_s4_to_U()
    create_s0_to_U()
    create_sU_to_sU()
    create_prolongable_words_omega12()
    create_rauzy_graphs_U()
    create_frequency_vectors()
    create_impossible_figures()
    create_pedagogical_tiling_subs()
    create_tiling_vs_word()
    create_pedago_dominoes()
all()


